Three-dimensional $O(N)$-invariant $\phi^4$ models at criticality for $N\ge 4$

We study the $O(N)$-invariant $\phi^4$ model on the simple cubic lattice by using Monte Carlo simulations. By using a finite size scaling analysis, we obtain accurate estimates for the critical exponents $\nu$ and $\eta$ for $N=4$, $5$, $6$, $8$, $10$, and $12$. We study the model for each $N$ for at least three different values of the parameter $\lambda$ to control leading corrections to scaling. We compare our results with those obtained by other theoretical methods.

==> eta.py <==
import numpy as np
from scipy.interpolate import pade
#xn=float(input("give N"))
#Pade evaluation based on the exactly known coeficients of the 1/N
#expansion
print("Estimates of the critical exponent eta for O(N)-invariant models")
print("with short ranged interactions in three dimensions, N=5,6,...,20")
print("The third column, if present, gives the error due to the uncertainty")
print("of the fitted coefficients")

for xn in range(5,21):
  print("N=",xn)
  x=1/xn
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072]
  p, q = pade(eta,2)
  eta.reverse()
  netau=np.poly1d(eta)
  print("Pade[3,0]: %10.5f" %(netau(x)))
  print("Pade[0,3]: %10.5f" %(p(x)/q(x)))
  # for N>=8
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-4.78]
  p, q = pade(eta, 3)  
  etac=p(x)/q(x)
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,(-4.78+0.84)]
  p, q = pade(eta, 3)  
  etaca=p(x)/q(x)
  print("Pade[1,3]: %10.5f %10.5f" %(etac,etaca-etac))
  # for N>=5

  #Pade[5,0] N=5 result
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-4.52561129,31.3234821]
  p, q = pade(eta, 0)
  etac=p(x)/q(x)
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-4.52561129+0.1,31.3234821]
  p, q = pade(eta, 0)
  etaca=p(x)/q(x)
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-4.52561129,31.3234821+0.1]
  p, q = pade(eta, 0)
  etacb=p(x)/q(x)
  slope_a=10.*(etaca-etac)
  slope_b=10.*(etacb-etac)
  err2=slope_a*slope_a*0.755145-2.*3.831740*slope_a*slope_b
  err2=err2+19.516817*slope_b*slope_b
  print("Pade[5,0]: %10.5f %10.5f" %(etac,err2**0.5))


  #Pade[3,2]  N=5 result
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-3.9788707,12.94771766]
  p, q = pade(eta, 2)
  etac=p(x)/q(x)
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-3.9788707+0.1,12.94771766]
  p, q = pade(eta, 2)
  etaca=p(x)/q(x)
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-3.9788707,12.94771766+0.1]
  p, q = pade(eta, 2)
  etacb=p(x)/q(x)
  slope_a=10.*(etaca-etac)
  slope_b=10.*(etacb-etac)
  err2=slope_a*slope_a*0.300561+2.*0.643581*slope_a*slope_b
  err2=err2+1.417207*slope_b*slope_b
  print("Pade[3,2]: %10.5f %10.5f" %(etac,err2**0.5))

  #Pade[1,4] Even good for N=4 ; Here we took the N=4 result
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-7.22528772,51.72477561]
  p, q = pade(eta, 4)
  etac=p(x)/q(x)
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-7.22528772+0.1,51.72477561]
  p, q = pade(eta, 4)
  etaca=p(x)/q(x)
  eta=[0,0.27018982305,-0.1946734413,-1.8812345072,-7.22528772,51.72477561+0.1]
  p, q = pade(eta, 4)
  etacb=p(x)/q(x)
  slope_a=10.*(etaca-etac)
  slope_b=10.*(etacb-etac)
  err2=slope_a*slope_a*0.361118-2.*2.026086*slope_a*slope_b
  err2=err2+11.436280*slope_b*slope_b
  print("Pade[1,4]: %10.5f %10.5f" %(etac,err2**0.5))
  print(" ")


==> nu.py <==
import numpy as np
from scipy.interpolate import pade
print("Estimates of the critical exponent nu for O(N)-invariant models")
print("with short ranged interactions in three dimensions, N=5,6,...,20")
print("The third column, if present, gives the error due to the uncertainty")
print("of the fitted coefficients")
for xn in range(5,21):
  print("N=",xn)
  x=1/xn
  # exactly known coefficients
  nu=[1,-1.0807592922,-1.8795637876]
  p, q = pade(nu, 2)
  nu.reverse()
  nnuu=np.poly1d(nu)
  print("Pade[2,0]: %10.5f" %(nnuu(x)))
  print("Pade[0,2]: %10.5f" %(p(x)/q(x)))
  # for N>=8
  # One order is added; the coefficient is obtained by fitting
  nuc=1-1.0807592922*x-1.8795637876*x**2+7.655533*x**3
  nuca=1-1.0807592922*x-1.8795637876*x**2+(7.655533+0.329860)*x**3
  print("Pade[3,0]: %10.5f %10.5f" %(nuc,nuca-nuc))
  # for N>=5
  nu=[1,-1.0807592922,-1.8795637876,4.818076,26.422748]
  p, q = pade(nu, 2)
  nuc=p(x)/q(x)
  nu=[1,-1.0807592922,-1.8795637876,4.818076+0.1,26.422748]
  p, q = pade(nu, 2)
  nuca=p(x)/q(x)
  nu=[1,-1.0807592922,-1.8795637876,4.818076,26.422748+0.1]
  p, q = pade(nu, 2)
  nucb=p(x)/q(x)
  slope_a=10.*(nuca-nuc)
  slope_b=10.*(nucb-nuc)
  err2=slope_a*slope_a*0.209606+2.*(-0.167350)*slope_a*slope_b
  err2=err2+0.201383*slope_b*slope_b
  print("Pade[2,2]: %10.5f %10.5f" %(nuc,err2**0.5))
  print(" ")


==> omega.py <==
import numpy as np
from scipy.interpolate import pade
print("Estimates of the correction exponent omega for O(N)-invariant models")
print("with short ranged interactions in three dimensions, N=5,6,...,20")
print("The third column, if present, gives the error due to the uncertainty")
print("of the fitted coefficients")
for xn in range(5,21):
  print("N=",xn)
  x=1/xn
  #exactly known coefficients
  omega=[1,-2.1615185844,-1.4230462800]
  p, q = pade(omega, 2)
  omega.reverse()
  nomegau=np.poly1d(omega)
  print("Pade[2,0]: %10.5f" %(nomegau(x)))
  print("Pade[0,2]: %10.5f" %(p(x)/q(x)))
  # for N>=6
  # one term added, coefficient obtained by fitting
  omegac=1-2.1615185844*x-1.4230462800*x**2+34.505209*x**3
  omegaca=1-2.1615185844*x-1.4230462800*x**2+(34.505209+2.971395)*x**3
  print("Pade[3,0]: %10.5f %10.5f" %(omegac,omegaca-omegac))
  # for N>=4
  # two terms added, coefficients obtained by fitting
  # the error is obtained by propagating the covariance matrix 
  # of the coefficients that are added
  omega=[1,-2.1615185844,-1.4230462800,48.540931,55.878512]
  p, q = pade(omega, 2)
  omegac=p(x)/q(x)
  omega=[1,-2.1615185844,-1.4230462800,48.540931+0.1,55.878512]
  p, q = pade(omega, 2)
  omegaca=p(x)/q(x)
  omega=[1,-2.1615185844,-1.4230462800,48.540931,55.878512+0.1]
  p, q = pade(omega, 2)
  omegacb=p(x)/q(x)
  slope_a=10.*(omegaca-omegac)
  slope_b=10.*(omegacb-omegac)
  err2=slope_a*slope_a*158.291867+2.*(-515.120279)*slope_a*slope_b
  err2=err2+1713.256514*slope_b*slope_b
  print("Pade[2,2]: %10.5f %10.5f" %(omegac,err2**0.5))
  print(" ")

